ALMA Survey of Lupus Protoplanetary Disks I: Dust and Gas Masses

We present the first high-resolution sub-mm survey of both dust and gas for a large population of protoplanetary disks. Characterizing fundamental properties of protoplanetary disks on a statistical level is critical to understanding how disks evolve into the diverse exoplanet population. We use ALMA to survey 89 protoplanetary disks around stars with $M_{\ast}>0.1~M_{\odot}$ in the young (1--3~Myr), nearby (150--200~pc) Lupus complex. Our observations cover the 890~$\mu$m continuum and the $^{13}$CO and C$^{18}$O 3--2 lines. We use the sub-mm continuum to constrain $M_{\rm dust}$ to a few Martian masses (0.2--0.4~$M_{\oplus}$) and the CO isotopologue lines to constrain $M_{\rm gas}$ to roughly a Jupiter mass (assuming ISM-like $\rm {[CO]/[H_2]}$ abundance). Of 89 sources, we detect 62 in continuum, 36 in $^{13}$CO, and 11 in C$^{18}$O at $>3\sigma$ significance. Stacking individually undetected sources limits their average dust mass to $\lesssim6$ Lunar masses (0.03~$M_{\oplus}$), indicating rapid evolution once disk clearing begins. We find a positive correlation between $M_{\rm dust}$ and $M_{\ast}$, and present the first evidence for a positive correlation between $M_{\rm gas}$ and $M_{\ast}$, which may explain the dependence of giant planet frequency on host star mass. The mean dust mass in Lupus is 3$\times$ higher than in Upper Sco, while the dust mass distributions in Lupus and Taurus are statistically indistinguishable. Most detected disks have $M_{\rm gas}\lesssim1~M_{\rm Jup}$ and gas-to-dust ratios $<100$, assuming ISM-like $\rm {[CO]/[H_2]}$ abundance; unless CO is very depleted, the inferred gas depletion indicates that planet formation is well underway by a few Myr and may explain the unexpected prevalence of super-Earths in the exoplanet population.

==> anc/t1_mrf.txt <==
Title: ALMA Survey of Lupus Protoplanetary Disks I: Dust and Gas Masses
Authors: Ansdell M., Williams J.P., van der Marel N., Carpenter J.M.,
         Guidi G., Hogerheijde M., Mathews G.S., Manara C.F., Miotello A.,
         Natta A., Oliveira I., Tazzari M., Testi L., van Dishoeck E.F.,
         van Terwisga S.E.
Table: Stellar Properties
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label   Explanations
--------------------------------------------------------------------------------
   1- 17 A17    ---       Name    Source identifier
  19- 21 I3     pc        Dis     Distance
  23- 26 A4     ---       SpType  Spectral type
  28- 31 F4.2   solMass   Mass    ? Stellar mass
  33- 36 F4.2   solmass e_Mass    ? Uncertainty Mass
  38- 40 I1     ---       Ref     ? Reference (1)
--------------------------------------------------------------------------------
Note (1):
    1 = Alcala et al. (2014) [2014A&A...561A...2A];
    2 = Alcala et al. (in prep);
    3 = Alecian et al. (2013) [2013MNRAS.429.1001A];
    4 = Mortier et al. (2011) [2011MNRAS.418.1194M];
    5 = Merin et al. (2008) [2008ApJS..177..551M];
    6 = Cleeves et al. (in prep);
    7 = Bustamante et al. (2015) [2015A&A...578A..23B];
    8 = Comeron (2008) [2008hsf2.book..295C].
--------------------------------------------------------------------------------
Sz 65             150 K7.0 0.76 0.18 2
Sz 66             150 M3.0 0.31 0.04 1
J15430131-3409153 150
J15430227-3444059 150
J15445789-3423392 150 M5.0 0.12 0.03 1
J15450634-3417378 150
J15450887-3417333 150 M5.5 0.14 0.03 2
Sz 68             150 K2.0 2.13 0.34 2
Sz 69             150 M4.5 0.19 0.03 1
Sz 71             150 M1.5 0.42 0.11 1
Sz 72             150 M2.0 0.38 0.09 1
Sz 73             150 K7.0 0.82 0.16 1
Sz 74             150 M3.5 0.29 0.03 1
Sz 76             150 M1.0           8
Sz 77             150 M0.0           8
Sz 81A            150 M4.5 0.23 0.03 2
Sz 82             150 M0   0.55 0.11 6
Sz 83             150 K7.0 0.75 0.19 1
Sz 84             150 M5.0 0.18 0.03 1
Sz 129            150 K7.0 0.8  0.15 2
J15592523-4235066 150 M5.0 0.12 0.03 2
RY Lup            150 K2.0 1.47 0.22 2
J16000060-4221567 150 M4.5 0.19 0.03 2
J16000236-4222145 150 M4.0 0.24 0.03 2
J16002612-4153553 150 M5.5 0.14 0.03 2
Sz 130            150 M2.0 0.37 0.1  1
MY Lup            150 K0.0 1.02 0.13 2
Sz 131            150 M3.0 0.3  0.04 2
J16011549-4152351 150
Sz 133            150 K2.0 0.63 0.05 2
Sz 88A            200 M0.0 0.57 0.15 1
Sz 88B            200 M4.5 0.2  0.03 1
J16070384-3911113 200 M5.5 0.1  0.03 4
J16070854-3914075 200
Sz 90             200 K7.0 0.79 0.18 2
Sz 91             200 M0.5           5
J16073773-3921388 200 M5.5 0.11 0.02 1
Sz 95             200 M3.0 0.33 0.03 2
J16075475-3915446 200
J16080017-3902595 200 M5.5 0.13 0.02 1
J16080175-3912316 200 K6.0           5
Sz 96             200 M1.0 0.46 0.11 2
J16081497-3857145 200 M5.5 0.1  0.02 2
Sz 97             200 M4.0 0.25 0.03 1
Sz 98             200 K7.0 0.74 0.2  2
Sz 99             200 M4.0 0.22 0.03 1
Sz 100            200 M5.5 0.18 0.03 1
J160828.1-391310  200 M6.5 0.1  0.01 2
Sz 103            200 M4.0 0.25 0.03 1
J16083070-3828268 200 K2.0 1.81 0.28 2
Sz 104            200 M5.0 0.18 0.03 1
J160831.1-385600  200
V856 Sco          200 A7.0 2.84 0.29 3
V1094 Sco         200 K6.0           7
Sz 106            200 M0.5 0.51 0.1  1
Sz 108B           200 M5.0 0.19 0.03 2
J16084940-3905393 200 M4.0 0.26 0.03 1
V1192 Sco         200 M4.5 0.16 0.02 1
Sz 110            200 M4.0 0.26 0.03 1
J16085324-3914401 200 M3.0 0.32 0.04 2
J16085373-3914367 200 M5.5 0.1  0.02 2
Sz 111            200 M1.0 0.46 0.12 1
J16085529-3848481 200 M6.5 0.1  0.02 2
Sz 112            200 M5.0 0.2  0.03 1
Sz 113            200 M4.5 0.19 0.03 1
J16085828-3907355 200
J16085834-3907491 200
J16090141-3925119 200 M4.0 0.24 0.03 1
Sz 114            200 M4.8 0.23 0.03 1
Sz 115            200 M4.5 0.22 0.03 1
J16091644-3904438 200
J16092032-3904015 200
J16092317-3904074 200
J16092697-3836269 200 M4.5 0.2  0.03 2
J160934.2-391513  200
J16093928-3904316 200
Sz 117            200 M3.5 0.29 0.03 2
Sz 118            200 K5.0 1.09 0.2  2
J16095628-3859518 200 M6.0 0.1  0.01 1
J16100133-3906449 200 M6.5 0.14 0.03 2
J16101307-3846165 200 M4.0           4
J16101857-3836125 200 M5.0 0.15 0.03 2
J16101984-3836065 200 M5.5 0.1  0.02 2
J16102741-3902299 200
J16102955-3922144 200 M4.5 0.22 0.03 2
J16104536-3854547 200 K9.0           5
Sz 123B           200 M2.0 0.34 0.09 1
Sz 123A           200 M1.0 0.46 0.11 1
J16115979-3823383 200 M5.0 0.15 0.03 1
J16120445-3809589 200
J16121120-3832197 200 K7.0           5
J16124373-3815031 200 M1.0 0.47 0.12 2
J16134410-3736462 200 M5.0 0.16 0.03 2


==> anc/t2_mrf.txt <==
Title: ALMA Survey of Lupus Protoplanetary Disks I: Dust and Gas Masses
Authors: Ansdell M., Williams J.P., van der Marel N., Carpenter J.M.,
         Guidi G., Hogerheijde M., Mathews G.S., Manara C.F., Miotello A.,
         Natta A., Oliveira I., Tazzari M., Testi L., van Dishoeck E.F.,
         van Terwisga S.E.
Table: The 890 micron Continuum Properties
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1- 17 A17    ---      Name    Source identifier
  19- 20 I2     h        RAh     Hour of Right Ascension (J2000)
  22- 23 I2     min      RAm     Minute of Right Ascension (J2000)
  25- 29 F5.2   s        RAs     Second of Right Ascension (J2000)
  31- 31 A1     ---      DE-     Sign of the Declination (J2000)
  32- 33 I2     deg      DEd     Degree of Declination (J2000)
  35- 36 I2     arcmin   DEm     Arcminute of Declination (J2000)
  38- 42 F5.2   arcsec   DEs     Arcsecond of Declination (J2000)
  44- 49 F6.2   mJy      FCont   Continuum flux density
  51- 55 F5.2   mJy    e_FCont   Uncertainty in FCont
  57- 62 F6.2   ---      rms     ? Root mean square; mJy/beam
  64- 70 F7.3   arcsec   a       ? Semi-major axis
  72- 78 F7.3   arcsec e_a       ? Uncertainty in a
  80- 82 I3     deg      PosAng  ? Position angle
  84- 86 I3     deg    e_PosAng  ? Uncertainty in PosAng
  88- 90 I3     deg      i       ? Inclination   
  92- 94 I3     deg    e_i       ? Uncertainty in i
  96-101 F8.4   Mgeo     MDust   Dust mass
 103-109 F7.4   Mgeo   e_MDust   Uncertainty in MDust
--------------------------------------------------------------------------------
Sz 65             15 39 27.75 -34 46 17.56  64.49  0.32   0.3    0.171   0.002   0       0      15.16  0.08
Sz 66             15 39 28.26 -34 46 18.44  14.78  0.29   0.27                                   3.47  0.07
J15430131-3409153 15 43 01.29 -34 09 15.40   0.01  0.31   0.39                                   0.00  0.07
J15430227-3444059 15 43 02.29 -34 44 06.20   0.22  0.27   0.34                                   0.05  0.06
J15445789-3423392 15 44 57.90 -34 23 39.50  -0.05  0.18   0.24                                  -0.01  0.04
J15450634-3417378 15 45 06.32 -34 17 38.28  15.0   0.4    0.34   0.096   0.017  24  39  43  28   3.53  0.09
J15450887-3417333 15 45 08.85 -34 17 33.81  46.27  0.5    0.4    0.173   0.005 -16   5  45   4  10.87  0.12
Sz 68             15 45 12.84 -34 17 30.98 150.37  0.46   0.61   0.159   0.002  -5   3  34   2  35.34  0.11
Sz 69             15 45 17.39 -34 18 28.66  16.96  0.28   0.24   0.092   0.012 -39  11  69  21   3.99  0.07
Sz 71             15 46 44.71 -34 30 36.05 166.04  0.63   0.37   0.558   0.003  42   1  40   0  39.02  0.15
Sz 72             15 47 50.61 -35 28 35.75  14.1   0.28   0.23   0.094   0.012  -1  19  53  19   3.31  0.07
Sz 73             15 47 56.92 -35 14 35.15  30.43  0.55   0.39   0.245   0.01  -86   5  48   3   7.15  0.13
Sz 74             15 48 05.21 -35 15 53.29  20.94  0.27   0.29                                   4.92  0.06
Sz 81A            15 55 50.26 -38 01 34.05   9.46  0.18   0.23                                   2.22  0.04
Sz 82             15 56 09.18 -37 56 06.12 600.0  90.0                                         141.01 21.15
Sz 83             15 56 42.29 -37 49 15.82 426.9   0.72   0.56   0.379   0.001   0       0     100.33  0.17
Sz 84             15 58 02.50 -37 36 03.08  32.64  0.4    0.32   0.392   0.006 -13   1  75   1   7.67  0.09
Sz 129            15 59 16.45 -41 57 10.66 181.12  0.52   0.33   0.458   0.002 -26   1  32   1  42.57  0.12
J15592523-4235066 15 59 25.24 -42 35 07.17  -0.03  0.19   0.24                                  -0.01  0.05
RY Lup            15 59 28.37 -40 21 51.57 275.5   1.16   0.5                                   64.75  0.27
J16000060-4221567 16 00 00.58 -42 21 57.12   2.4   0.19   0.25                                   0.56  0.04
J16000236-4222145 16 00 02.34 -42 22 14.99 119.85  0.63   0.34   0.749   0.004 -19   0  65   0  28.17  0.15
J16002612-4153553 16 00 26.10 -41 53 55.76   1.2   0.19   0.25                                   0.28  0.04
Sz 130            16 00 31.02 -41 43 37.33   6.19  0.35   0.24   0.246   0.028 -45  12  53  10   1.45  0.08
MY Lup            16 00 44.50 -41 55 31.27 176.81  0.76   0.56   0.593   0.003  59   0  73   0  41.55  0.18
Sz 131            16 00 49.42 -41 30 04.24   8.57  0.29   0.23   0.116   0.018  24  57   0       2.01  0.07
J16011549-4152351 16 01 15.52 -41 52 35.52  82.07  0.89   0.57   0.733   0.009 -24   1  66   1  19.29  0.21
Sz 133            16 03 29.37 -41 40 02.14  69.05  0.77   0.55   0.673   0.009 -53   0  78   1  16.23  0.18
Sz 88A            16 07 00.58 -39 02 19.89   8.94  0.3    0.27   0.102   0.02   29  25  56  27   3.74  0.13
Sz 88B            16 07 00.62 -39 02 18.10  -0.2   0.19   0.26                                  -0.08  0.08
J16070384-3911113 16 07 03.82 -39 11 11.75   4.52  0.55   0.25                                   1.89  0.23
J16070854-3914075 16 07 08.53 -39 14 07.88  92.07  1.49   0.49                                  38.47  0.62
Sz 90             16 07 10.05 -39 11 03.64  21.83  0.46   0.37   0.143   0.011   0       0       9.12  0.19
J16073773-3921388 16 07 37.71 -39 21 39.12   1.91  0.18   0.23                                   0.80  0.08
Sz 95             16 07 52.29 -38 58 06.45   4.08  0.18   0.25                                   1.70  0.08
J16075475-3915446 16 07 54.76 -39 15 44.74   2.55  0.46   0.33                                   1.07  0.19
J16080017-3902595 16 08 00.15 -39 02 59.87   3.01  0.17   0.21                                   1.26  0.07
J16080175-3912316 16 08 01.75 -39 12 31.60   0.28  0.26   0.34                                   0.12  0.11
Sz 96             16 08 12.61 -39 08 33.80   4.08  0.28   0.24                                   1.70  0.12
J16081497-3857145 16 08 14.96 -38 57 14.89   8.32  0.3    0.25   0.114   0.019   0       0       3.48  0.13
Sz 97             16 08 21.79 -39 04 21.85   4.64  0.18   0.23                                   1.94  0.08
Sz 98             16 08 22.48 -39 04 46.81 237.29  1.42   0.51   0.974   0.006 -72   1  47   0  99.14  0.59
Sz 99             16 08 24.04 -39 05 49.40  -0.04  0.18   0.22                                  -0.02  0.08
Sz 100            16 08 25.74 -39 06 01.63  54.85  0.58   0.3                                   22.92  0.24
J160828.1-391310  16 08 28.10 -39 13 10.00   0.23  0.18   0.24                                   0.10  0.08
Sz 103            16 08 30.25 -39 06 11.53  11.54  0.28   0.24   0.122   0.012   5  16  51  14   4.82  0.12
J16083070-3828268 16 08 30.68 -38 28 27.21 135.31  1.12   0.48                                  56.53  0.47
Sz 104            16 08 30.80 -39 05 49.21   3.15  0.19   0.25                                   1.32  0.08
J160831.1-385600  16 08 31.10 -38 56 00.00   0.25  0.26   0.32                                   0.10  0.11
V856 Sco          16 08 34.27 -39 06 18.68  55.81  0.28   0.36                                  23.32  0.12
Sz 106            16 08 39.74 -39 06 25.71   1.99  0.2    0.26                                   0.83  0.08
Sz 108B           16 08 42.86 -39 06 15.04  26.77  0.34   0.26   0.236   0.005 -26   4  45   3  11.18  0.14
J16084940-3905393 16 08 49.38 -39 05 39.79   1.7   0.17   0.21                                   0.71  0.07
V1192 Sco         16 08 51.42 -39 05 30.84   0.91  0.19   0.24                                   0.38  0.08
Sz 110            16 08 51.55 -39 03 18.03  15.4   0.29   0.23   0.153   0.009  13   9  50   7   6.43  0.12
J16085324-3914401 16 08 53.22 -39 14 40.53  19.57  0.28   0.23   0.08    0.009   0       0       8.18  0.12
J16085373-3914367 16 08 53.72 -39 14 37.16   3.17  0.19   0.2                                    1.32  0.08
Sz 111            16 08 54.67 -39 37 43.49 179.39  0.98   0.33                                  74.95  0.41
J16085529-3848481 16 08 55.27 -38 48 48.52   1.81  0.18   0.26                                   0.76  0.08
Sz 112            16 08 55.51 -39 02 34.32   3.89  0.17   0.21                                   1.63  0.07
Sz 113            16 08 57.78 -39 02 23.21  22.35  0.27   0.22   0.118   0.007  39  13  38   8   9.34  0.11
J16085828-3907355 16 08 58.27 -39 07 35.50   0.16  0.25   0.31                                   0.07  0.10
J16085834-3907491 16 08 58.30 -39 07 49.40   0.04  0.26   0.34                                   0.02  0.11
J16090141-3925119 16 09 01.40 -39 25 12.34  17.5   0.68   0.3                                    7.31  0.28
Sz 114            16 09 01.83 -39 05 12.79  96.41  0.41   0.32   0.342   0.002 -19   6  17   2  40.28  0.17
Sz 115            16 09 06.21 -39 08 51.80   0.29  0.18   0.24                                   0.12  0.08
J16091644-3904438 16 09 16.43 -39 04 43.70   0.24  0.26   0.34                                   0.10  0.11
J16092032-3904015 16 09 20.30 -39 04 01.60   0.13  0.24   0.34                                   0.05  0.10
J16092317-3904074 16 09 23.15 -39 04 07.40   0.25  0.26   0.34                                   0.10  0.11
J16092697-3836269 16 09 26.96 -38 36 27.28   3.89  0.27   0.35                                   1.63  0.11
J160934.2-391513  16 09 34.18 -39 15 12.70  -0.56  0.28   0.34                                  -0.23  0.12
J16093928-3904316 16 09 39.29 -39 04 31.80   0.12  0.26   0.33                                   0.05  0.11
Sz 117            16 09 44.34 -39 13 30.50  10.47  0.18   0.25                                   4.37  0.08
Sz 118            16 09 48.64 -39 11 17.23  63.34  0.97   0.57                                  26.46  0.41
J16095628-3859518 16 09 56.28 -38 59 51.90   7.44  0.18   0.24                                   3.11  0.08
J16100133-3906449 16 10 01.32 -39 06 44.90   0.33  0.25   0.3                                    0.14  0.10
J16101307-3846165 16 10 13.06 -38 46 16.80   0.01  0.19   0.24                                   0.00  0.08
J16101857-3836125 16 10 18.56 -38 36 13.00  -0.46  0.18   0.22                                  -0.19  0.08
J16101984-3836065 16 10 19.84 -38 36 06.80   0.55  0.19   0.23                                   0.23  0.08
J16102741-3902299 16 10 27.43 -39 02 30.20   0.59  0.27   0.33                                   0.25  0.11
J16102955-3922144 16 10 29.53 -39 22 14.83   7.14  0.35   0.22   0.238   0.021   0      82   8   2.98  0.15
J16104536-3854547 16 10 45.38 -38 54 54.90  -0.56  0.29   0.36                                  -0.23  0.12
Sz 123B           16 10 51.31 -38 53 12.80  -0.28  0.19   0.24                                  -0.12  0.08
Sz 123A           16 10 51.57 -38 53 14.11  40.64  0.56   0.32                                  16.98  0.23
J16115979-3823383 16 11 59.81 -38 23 38.50   0.09  0.18   0.21                                   0.04  0.08
J16120445-3809589 16 12 04.48 -38 09 59.00  -0.04  0.28   0.35                                  -0.02  0.12
J16121120-3832197 16 12 11.22 -38 32 19.80   0.08  0.27   0.35                                   0.03  0.11
J16124373-3815031 16 12 43.73 -38 15 03.40  29.88  0.49   0.38   0.162   0.008  23   8  46   6  12.48  0.20
J16134410-3736462 16 13 44.07 -37 36 46.60   2.14  0.3    0.39                                   0.89  0.13


==> anc/t3_mrf.txt <==
Title: ALMA Survey of Lupus Protoplanetary Disks I: Dust and Gas Masses
Authors: Ansdell M., Williams J.P., van der Marel N., Carpenter J.M.,
         Guidi G., Hogerheijde M., Mathews G.S., Manara C.F., Miotello A.,
         Natta A., Oliveira I., Tazzari M., Testi L., van Dishoeck E.F.,
         van Terwisga S.E.
Table: Gas Properties
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label   Explanations
--------------------------------------------------------------------------------
   1- 17 A17    ---        Name    Source identifier
  19- 19 A1     ---      l_F13CO   Limit flag on F13CO
  20- 23 I4     mJy.km/s   F13CO   Flux density of ^13^CO line
  25- 27 I3     mJy.km/s e_F13CO   ? Uncertainty in F13CO
  29- 29 A1     ---      l_F18CO   Limit flag on F18CO
  30- 33 I4     mJy.km/s   F18CO   Flux density of ^18^CO line
  35- 37 I3     mJy.km/s e_F18CO   ? Uncertainty in F18CO
  39- 39 A1     ---      l_Mgas    Limit flag on Mgas
  40- 42 F3.1   Mjup       Mgas    Gas mass
  44- 46 F3.1   Mjup       b_Mgas  ? Lower boundary of Mgas
  48- 51 F4.1   Mjup       B_Mgas  ? Upper boundary of Mgas
--------------------------------------------------------------------------------
Sz 65               971 128   415 105  0.7 0.3 10.5
Sz 66               153  45 < 111      0.2      1.0
J15430131-3409153 < 162     < 192     <1.0
J15430227-3444059 < 138     < 171     <1.0
J15445789-3423392 <  84     < 102     <0.3
J15450634-3417378   356 111 < 174      0.1      3.1
J15450887-3417333   759  87   573 145  3.2 1.0 10.5
Sz 68               915 133   444 132  0.8 0.3 10.5
Sz 69               466  74 < 102      0.2      3.1
Sz 71              1298 107 < 111      0.3      1.0
Sz 72             <  93     < 105     <0.3
Sz 73             < 177     < 189     <1.0
Sz 74             <  93     < 111     <0.3
Sz 81A            <  87     < 105     <0.3
Sz 82              8880  45  2410  80  6.3 3.1 31.4
Sz 83              3078 155   994 152  2.8 1.0 10.5
Sz 84               924 110 < 120      0.4      3.1
Sz 129              516  72 < 108      0.2      1.0
J15592523-4235066 <  93     < 105     <0.3
RY Lup             4624 225  1143 147  2.5 1.0 10.5
J16000060-4221567 <  96     < 114     <0.3
J16000236-4222145  1890 124 < 111      0.7      1.0
J16002612-4153553 <  72     < 102     <0.3
Sz 130              470  71 < 117      0.2      3.1
MY Lup              874 154 < 267      0.4      3.1
Sz 131              251  60 < 102      0.1      1.0
J16011549-4152351  3320 317  1558 182  6.7 1.0 31.4
Sz 133              746 108 < 240      0.3      3.1
Sz 88A            <  96     < 123     <1.0
Sz 88B            <  72     < 102     <1.0
J16070384-3911113  1248 100   295  69  1.4 0.3 10.5
J16070854-3914075  1232 173 < 183      0.9      3.1
Sz 90               433  98 < 183      0.3     10.5
J16073773-3921388 <  90     < 105     <1.0
Sz 95               217  48 < 120      0.2      3.1
J16075475-3915446 < 147     < 174     <1.0
J16080017-3902595 <  90     < 102     <1.0
J16080175-3912316 < 135     < 168     <1.0
Sz 96             <  93     < 102     <1.0
J16081497-3857145   170  42 < 114      0.1      1.0
Sz 97             <  90     < 108     <1.0
Sz 98               506 120 < 183      0.4     10.5
Sz 99             <  84     <  96     <1.0
Sz 100             1050  69 < 105      0.4      1.0
J160828.1-391310  <  90     <  93     <1.0
Sz 103            <  90     < 102     <1.0
J16083070-3828268  6682 262  1697 238  8.2 3.1 31.4
Sz 104            <  96     < 114     <1.0
J160831.1-385600  < 132     < 168     <1.0
V856 Sco          < 153     < 186     <1.0
Sz 106            <  96     < 120     <1.0
Sz 108B             370  63   209  45  0.9 0.3  3.1
J16084940-3905393 <  84     <  99     <1.0
V1192 Sco         <  96     < 111     <1.0
Sz 110            <  90     < 105     <1.0
J16085324-3914401   267  46 < 135      0.2      3.1
J16085373-3914367 <  93     < 108     <1.0
Sz 111             2381 146   714  73  3.3 1.0 10.5
J16085529-3848481 <  96     < 108     <1.0
Sz 112            <  84     < 102     <1.0
Sz 113            <  84     < 105     <1.0
J16085828-3907355 < 132     < 156     <1.0
J16085834-3907491 < 144     < 165     <1.0
J16090141-3925119  1637  95 < 117      1.0      1.0
Sz 114              716 105 < 102      0.4      3.1
Sz 115            <  66     <  99     <0.3
J16091644-3904438 < 147     < 171     <1.0
J16092032-3904015 < 132     < 156     <1.0
J16092317-3904074 < 135     < 171     <1.0
J16092697-3836269   591 108 < 180      0.4     10.5
J160934.2-391513  < 147     < 174     <1.0
J16093928-3904316 < 144     < 159     <1.0
Sz 117            <  90     < 108     <1.0
Sz 118              695 133 < 234      0.5     10.5
J16095628-3859518 <  93     < 105     <1.0
J16100133-3906449 < 126     < 156     <1.0
J16101307-3846165 <  90     < 111     <1.0
J16101857-3836125 <  84     < 102     <1.0
J16101984-3836065 <  87     < 102     <1.0
J16102741-3902299 < 141     < 165     <1.0
J16102955-3922144   963  76 <  90      0.4      1.0
J16104536-3854547 < 147     < 177     <1.0
Sz 123B           <  93     < 108     <1.0
Sz 123A            1112 107 < 108      0.5      1.0
J16115979-3823383 <  90     <  96     <1.0
J16120445-3809589 < 144     < 174     <1.0
J16121120-3832197 < 144     < 171     <1.0
J16124373-3815031 < 168     < 207     <1.0
J16134410-3736462   468 112 < 240      0.4     10.5
